Decentralised and Cooperative Control of Multi-Robot Systems through Distributed Optimisation

Multi-robot cooperative control has gained extensive research interest due to its wide applications in civil, security, and military domains. This paper proposes a cooperative control algorithm for multi-robot systems with general linear dynamics. The algorithm is based on distributed cooperative optimisation and output regulation, and it achieves global optimum by utilising only information shared among neighbouring robots. Technically, a high-level distributed optimisation algorithm for multi-robot systems is presented, which will serve as an optimal reference generator for each individual agent. Then, based on the distributed optimisation algorithm, an output regulation method is utilised to solve the optimal coordination problem for general linear dynamic systems. The convergence of the proposed algorithm is theoretically proved. Both numerical simulations and real-time physical robot experiments are conducted to validate the effectiveness of the proposed cooperative control algorithms.

==> Figs/backup/Numerical Simulation Codes/CooperativeTracking/CooperativeTrackingLinearSystems.m <==
clear all 
close all


%% Simulation Parameters
L = [ 2   -1   0  -1;
     -1   2   -1  0;
      0   -1   2  -1;
     -1   0   -1  2];
    % Laplacian matrix

% iteration number
ite = 1000;


%% System Dynamics
A = [0 1; 2 1];
B = [1 0; 0 1]; 
C = [1 0; 0 1]; 

% design G by solving matrix equation (11)
Q = [A-eye(2) B; C zeros(2,2)] ;
rank(Q)
Gain = (Q'*Q)^(-1)*Q'*[zeros(2,2); eye(2)];
Psi = Gain(1:2, 1:2); 
G = Gain(3:4, 1:2);

% design K by pole placement
P1= [0.4;0.7];
K = place(A, B, P1);



%% initalisation

X = [1,0,  5,5,  4,10, 10,1]'; % four agents with each 2-D

X_store =[];
X_store = [X_store X];


Y = kron(eye(4),C)*X;
% initalisation
Y_store =[];
Y_store = [Y_store Y];

Lambda = zeros(8,1);
Lambda_store = [];
Lambda_store = [Lambda_store  Lambda];

Xi = zeros(8,1);
Xi_store = [];
Xi_store = [Xi_store; Xi];

alpha = 0.1;
beta = 0.1;
delta = 0.1;


DiagK = kron(eye(4),K);
DiagG = kron(eye(4),G);
DiagPsi = kron(eye(4),Psi);

for i = 1: ite
    gradient_term = gradient(Y);

    U = - kron(eye(4),K)*X + (DiagG + DiagK*DiagPsi)*Xi;
    Xi = Xi - beta*(kron(L,eye(2))*Xi + kron(L,eye(2))*Lambda + alpha* gradient_term);
    Lambda = Lambda + delta*kron(L,eye(2))*Xi;

    X = kron(eye(4),A)*X + kron(eye(4),B)*U;
    Y = kron(eye(4),C)*X;



    X_store = [X_store X];
    Y_store = [Y_store  Y];
    Xi_store = [Xi_store; Xi];
    Lambda_store = [Lambda_store  Lambda];

end



figure(1)
% trajectory, start point and end point

plot(Y_store(1,:), Y_store(2,:)); hold on;    plot(Y_store(1,1),Y_store(2,1),'k.','markersize',20); hold on; plot(Y_store(1,end),Y_store(2,end),'r.','markersize',20) 
plot(Y_store(3,:), Y_store(4,:)); hold on;    plot(Y_store(3,1),Y_store(4,1),'k.','markersize',20); hold on; plot(Y_store(3,end),Y_store(4,end),'r.','markersize',20) 
plot(Y_store(5,:), Y_store(6,:)); hold on;    plot(Y_store(5,1),Y_store(6,1),'k.','markersize',20); hold on; plot(Y_store(5,end),Y_store(6,end),'r.','markersize',20) 
plot(Y_store(7,:), Y_store(8,:)); hold on;    plot(Y_store(7,1),Y_store(8,1),'k.','markersize',20); hold on; plot(Y_store(7,end),Y_store(8,end),'r.','markersize',20) 

figure(2)
% x-axis consensus 
plot(1:ite+1, Y_store(1,:)); hold on;
plot(1:ite+1, Y_store(3,:)); hold on;
plot(1:ite+1, Y_store(5,:)); hold on;
plot(1:ite+1, Y_store(7,:)); hold on;

figure(3)
% y-axis consensus 
plot(1:ite+1, Y_store(2,:)); hold on;
plot(1:ite+1, Y_store(4,:)); hold on;
plot(1:ite+1, Y_store(6,:)); hold on;
plot(1:ite+1, Y_store(8,:)); hold on;

figure(4)
% Laplaican multiplier  
plot(1:ite+1, Lambda_store(1,:)); hold on;
plot(1:ite+1, Lambda_store(3,:)); hold on;
plot(1:ite+1, Lambda_store(5,:)); hold on;
plot(1:ite+1, Lambda_store(7,:)); hold on;

==> Figs/backup/Numerical Simulation Codes/CooperativeTracking/CooperativeTrackingMain.m <==
clear all 
close all


%% Simulation Parameters
L = [ 2   -1   0  -1;
     -1   2   -1  0;
      0   -1   2  -1;
     -1   0   -1  2];
    % Laplacian matrix

% iteration number
ite = 1000;

% initalisation
Y = [1,0,  5,5,  4,10, 10,1]'; % four agents with each 2-D
Y_store =[];
Y_store = [Y_store Y];

Lambda = zeros(8,1);
Lambda_store = [];
Lambda_store = [Lambda_store  Lambda];


alpha = 0.1;
beta = 0.1;
delta = 0.1;




for i = 1: ite
    gradient_term = gradient(Y);

    Y = Y - beta*(kron(L,eye(2))*Y + kron(L,eye(2))*Lambda + alpha* gradient_term);
    Lambda = Lambda + delta*kron(L,eye(2))*Y;

    Y_store = [Y_store  Y];
    Lambda_store = [Lambda_store  Lambda];

end


figure(1)
% trajectory, start point and end point

plot(Y_store(1,:), Y_store(2,:)); hold on;    plot(Y_store(1,1),Y_store(2,1),'k.','markersize',20); hold on; plot(Y_store(1,end),Y_store(2,end),'r.','markersize',20) 
plot(Y_store(3,:), Y_store(4,:)); hold on;    plot(Y_store(3,1),Y_store(4,1),'k.','markersize',20); hold on; plot(Y_store(3,end),Y_store(4,end),'r.','markersize',20) 
plot(Y_store(5,:), Y_store(6,:)); hold on;    plot(Y_store(5,1),Y_store(6,1),'k.','markersize',20); hold on; plot(Y_store(5,end),Y_store(6,end),'r.','markersize',20) 
plot(Y_store(7,:), Y_store(8,:)); hold on;    plot(Y_store(7,1),Y_store(8,1),'k.','markersize',20); hold on; plot(Y_store(7,end),Y_store(8,end),'r.','markersize',20) 

figure(2)
% x-axis consensus 
plot(1:ite+1, Y_store(1,:)); hold on;
plot(1:ite+1, Y_store(3,:)); hold on;
plot(1:ite+1, Y_store(5,:)); hold on;
plot(1:ite+1, Y_store(7,:)); hold on;

figure(3)
% y-axis consensus 
plot(1:ite+1, Y_store(2,:)); hold on;
plot(1:ite+1, Y_store(4,:)); hold on;
plot(1:ite+1, Y_store(6,:)); hold on;
plot(1:ite+1, Y_store(8,:)); hold on;

figure(4)
% Laplaican multiplier  
plot(1:ite+1, Lambda_store(1,:)); hold on;
plot(1:ite+1, Lambda_store(3,:)); hold on;
plot(1:ite+1, Lambda_store(5,:)); hold on;
plot(1:ite+1, Lambda_store(7,:)); hold on;

==> Figs/backup/Numerical Simulation Codes/CooperativeTracking/gradient.m <==
function [Grad] = gradient(y)



% reference function 

r1 = [10; 1];
r2 = [5;  10];
r3 = [10; 2];
r4 = [3; 5];


x1 = y(1:2);
x2 = y(3:4);
x3 = y(5:6);
x4 = y(7:8);


Grad1 = 2*(x1 - r1); 
Grad2 = 2*(x2 - r2); 
Grad3 = 2*(x3 - r3); 
Grad4 = 2*(x4 - r4); 

Grad = [Grad1; Grad2; Grad3; Grad4];

end

